Efficient Numerical Analysis of Stability of High-Order Systems With a Time Delay

Time delays are a common perturbation in systems with many states, such as networked, distributed, or decentralized systems. Current methods analyzing the stability of large systems with time delay typically produce very conservative results. While more exact methods exist, these become inefficient for large systems. This paper provides a methodology for analyzing the stability of time-delayed systems that is derived from exact methods but is efficient for high-order systems. The computational and memory cost of this new technique is compared to the costs of existing techniques, and its efficiency is shown using a distributed system with over four hundred states.

==> delayProof.m <==
%% Code associated with AIAA Paper number 2764996.  Please reference this paper if using code
% Original author: George Armanious
clear; close all; clc;
load matrices;
%Plant model has 14 states, 10 inputs, 72 outputs
%outputs 14 and 68 are used for feedback
%Plant matrices are A,B,C

%Each controller has 26 states, 2 inputs, and 10 outputs
%Controller matrices are A_k,B_k,C_k

tic;
%Get system matrices

%All local Kalman gain matrices stored in LK
%LKi = [LK^i_S LK^i_C]

LK1 = LK.node_1;
LK2 = LK.node_2;
LK3 = LK.node_3;
LK4 = LK.node_4;
LK5 = LK.node_5;
LK6 = LK.node_6;
LK7 = LK.node_7;
LK8 = LK.node_8;
LK9 = LK.node_9;
LK0 = LK.node_0;

%Central Kalman gain stored in LkC

%Construct Astab (no delay) (A_0 in paper)
col1 = [A;zeros(14);LK1(:,1:6)*C(13:18,:);LK2(:,1:6)*C(19:24,:);...
    LK3(:,1:6)*C(25:30,:);LK4(:,1:6)*C(31:36,:);LK5(:,1:6)*C(37:42,:);...
    LK6(:,1:6)*C(43:48,:);LK7(:,1:6)*C(49:54,:);LK8(:,1:6)*C(55:60,:);...
    LK9(:,1:6)*C(61:66,:);LK0(:,1:6)*C(67:72,:); zeros(260,14)];
col2 = [zeros(14);A-LkC*C(13:72,:);LK1(:,7:20);LK2(:,7:20);LK3(:,7:20);LK4(:,7:20);...
    LK5(:,7:20);LK6(:,7:20);LK7(:,7:20);LK8(:,7:20);LK9(:,7:20);...
    LK0(:,7:20); zeros(260,14)];

row1END = B(:,1)*C_k(1,:);
hat2hat = A-LK1*[C(13:18,:);eye(14)];
hat2con = -B_k*C([14,68],1:14);
con2hat = B*C_k;
con2con = A_k;
for i = 2:10
    L = LK.(sprintf('node_%d',mod(i,10)));
    row1END = [row1END B(:,i)*C_k(i,:)];
    hat2hat = daug(hat2hat, A-L*[C((i+1)*6+1:(i+2)*6,:);eye(14)]);
    hat2con = daug(hat2con, -B_k*C([14,68],1:14));
    con2hat = daug(con2hat,B*C_k);
    con2con = daug(con2con,A_k);
end
%Astab = A_0 in paper
%Bstab = A_1 in paper
%\dot{x}(t) = A_0x(t) + A_1x(t-\tau)
Astab = [col1 col2 [zeros(14,140) row1END; zeros(14,400); [hat2hat con2hat;hat2con con2con]]];
Bstab = [zeros(14,428); LkC*C(13:72,:) zeros(14,154) row1END; zeros(400,428)];

crossing = delayStability(Astab,Bstab);
t = toc;
save crossing crossing t;

==> delayStability.m <==
%% Code associated with AIAA Paper number 2764996.  Please reference this paper if using code
% Original author: George Armanious
function [crossing] = delayStability(A,B)
%Check stability with no delays (also make sure matrices are right size)
%matrices for simple literature example
%A = [-1 13.5 -1; -3 -1 -2; -2 -1 -4];
%B = [-5.9 7.1 -70.3; 2 -1 5; 2 0 6];
n = length(A);
I = eye(n);
%Use this grid for simple literature example
%Tarray = [-1:0.0001:-0.0001, 0.0001:0.0001:1];
%Use this grid for airplane example in paper
Tarray = [-1000:0.001:-0.001, 0.001:0.001:1000];
%Or, define custom grid for other problem (BE SURE TO NOT INCLUDE 0!)
%Tarray = [-500:0.01:-0.01, 0.01:0.01:500];
nT = length(Tarray);
crossing = [];%zeros(length(Tarray),2);
index = 0;
matlabpool;
parfor k = 1:length(Tarray)
    T = Tarray(k);
    companion = [zeros(n) I; (1/T)*(A+B) -((1/T)*I-A+B)];
    roots = eig(companion);
    for i = 1:2*n
        if (abs(real(roots(i))) < 10^-3 && imag(roots(i)) > abs(real(roots(i))) )
                crossing = [crossing;[T, roots(i)]];
                index = index+1;
        end
    end
    disp(['Finished index ' num2str(k) ' of ' num2str(nT)]);
    
end
matlabpool close;
disp(['Found ' num2str(index) ' potential crossings']);

==> getDelay.m <==
%% Code associated with AIAA Paper number 2764996.  Please reference this paper if using code
% Original author: George Armanious
clear; close all; clc;
load crossingOriginal;
%Go through output of delayProof
%Output is range of T values where there is an eigenvalue
%close to the imaginary axis and the corresponding omega values.
%This code goes through range to find adjacent values of T
%Where eigenvalue's real value changes sign.
om = crossing(:,2);
T = crossing(:,1);
index = [];
signChange = [];
%Get indeces where real(om) changes sign and direction of change
for i = 1:length(om)-1
    if sign(real(om(i))) ~= sign(real(om(i+1))) && (T(i+1)-T(i)) < 0.01
        index = [index;i];
        signChange = [signChange sign(real(om(i)))];
    end
end

for i = 1:length(index)
    om1 = om(index(i)); om2 = om(index(i)+1);
    T1 = T(index(i)); T2 = T(index(i)+1);
    %interpolate imaginary part of omega and T 
    %so the real part of omega is 0
    if signChange(i) > 0
        st = 'stabilizing';
    else
        st = 'destabilizing';
    end
    omega(i) = imag(om1)+(imag(om2)-imag(om1))*(-real(om1)/(real(om2)-real(om1)));
    T_interp(i) = T1+(T2-T1)*(-real(om1)/(real(om2)-real(om1)));
    first_tau(i) = (2/omega(i))*atan(omega(i)*T_interp(i));
    second_tau(i) = first_tau(i)+2*pi()/omega(i);
    while (first_tau(i) < 0)
        first_tau(i) = second_tau(i);
        second_tau(i) = first_tau(i)+2*pi()/omega(i);
    end
    disp(['Delays corresponding to ' st ' crossings at frequency omega = ' num2str(omega(i))...
        ' rad/s are tau = ' num2str(first_tau(i)) ' s, ' num2str(second_tau(i)) ' s,...']);
end

tau_min = min(first_tau);
disp(['System first becomes unstable at tau = ' num2str(tau_min) ' s.']);
